A geometric framework to compare classical field theories and to transfer solutions between PDEs

In this contribution, a mathematical framework is constructed to relate and compare non-linear partial differential equations (PDEs) in the category of smooth manifolds. In particular, it can be used to compare those aspects of field theories (e.g. of classical (Newtonian) mechanics, hydrodynamics, electrodynamics, relativity theory, classical Yang-Mills theory and so on) that are described by such equations. Employing a geometric (jet space) approach, a suitable notion of shared structure of two systems of PDEs is identified. It is proven that this shared structure can serve to transfer solutions from one theory to another and a generalization of so-called B\"acklund transformations is derived that can be used to generate non-trivial solutions of some non-linear PDEs. A procedure (based on formal integrability) is introduced with which one can explicitly compute the minimal consistency conditions that two systems of PDEs need to fulfill in order to share structure under a given correspondence. Furthermore, it is shown how symmetry groups can be used to identify useful correspondences and structure that is shared up to symmetries. Thereby, the role that B\"acklund transformations play in the theory of quotient equations is clarified. Explicit examples illustrate the general ideas throughout the text and in the last chapter, the framework is applied to systems related to electrodynamics and hydrodynamics.

==> formalIntegrabilityPythonCode/formalIntegrabilitySolver.py <==
import itertools
from collections import defaultdict # for multidimensional dictionaries
from sympy import Symbol
from sympy.matrices import *
from sympy.utilities.iterables import multiset_permutations
from sympy import simplify
from sympy import init_printing
from sympy import pprint
init_printing() # for more beautiful formatting
import sys

def mymultirank( equations, printMatrix=True, printColumns=False, subZero=False ):

    # Create Matrix with
        # rows = number of equations
        # columns = possible tensor entries

    # Because higher derivatives commute, one must make use of some permutation functions
    # First generate list of permutations of free indices

    d1 = defaultdict(dict)
    d2 = defaultdict(dict)

    # Define function that will be used to permute through array of free indices later
    def derivativeTuple(derivatives, symbolNumber, freeIndices, p1, p):
        t = []
        run = 0
        for q in range(len(p1)):
            for der in derivatives[symbolNumber]:
                if(freeIndices[q] == der):
                    t.append(p[run])
                    run = run + 1
                else:
                    t.append(p1[q])
        t = tuple(t)
        return t

    # create all row and column names
    for numberOfterm in range(len(equations)):

        # first retrieve data from input
        eqNumber = equations[numberOfterm][0]
        tensorName = equations[numberOfterm][1][0][0]
        nonCoefficientRange = len(equations[numberOfterm][1][0][1])
        tensorRange = []
        coefficients = []
        for i in range(len(equations[numberOfterm][1])):
            if(i>0):
                coefficients.append(equations[numberOfterm][1][i][0])
            for j in range(len(equations[numberOfterm][1][i][1])):
                tensorRange.append(equations[numberOfterm][1][i][1][j])
        contractions = equations[numberOfterm][2]
        freeIndices = equations[numberOfterm][3]
        derivatives = equations[numberOfterm][4]

        # check if indices are set correctly
        if(len(contractions)*2+len(freeIndices)!=len(tensorRange)):
            print("Free Indices:", len(freeIndices))
            print("Contraction Indices:", 2*len(contractions))
            print("All Indices:", len(tensorRange))
            print(numberOfterm)
            sys.exit("Contraction plus free Indices are not equal to number of all Indices of tensor")
        if(len(contractions)!=0 and len(freeIndices)!=0):
            if([[f in c] for c in contractions for f in freeIndices][0][0]):
                print(numberOfterm)
                sys.exit("Contraction and free Indices should not be equal for tensor")

        # create list of all free index permutations
        t_list1 = []
        for i in range(len(freeIndices)):
            t_list1.append(range(tensorRange[freeIndices[i]][0],tensorRange[freeIndices[i]][1],1))
        perm_list1 = list(itertools.product(*t_list1))
        # For each choice of free indeces we have one equation and thus one row
        # However, we should only take permutations of non-symmetric entries into account
        i = 0
        for p1 in perm_list1:
            # check for all symbols in the present term all permutations of its derivatives
            for symbolNumber in range(len(equations[numberOfterm][1])):
                a = []
                # append each free index that agrees with a derivative for this symbol to an array
                for j in derivatives[symbolNumber]:
                    for inFree, free in enumerate(freeIndices):
                        if(j == free):
                            a.append(p1[inFree])
                # if the array is not empty, check if the dictionary d1 already contains any term
                # that arises due to a permutation of the above created array
                if(a != []):
                    if all( derivativeTuple(derivatives, symbolNumber, freeIndices, p1,p) not in \
                            d1[numberOfterm].values() for p in multiset_permutations(a)):
                        d1[numberOfterm][i] = p1
                        # if not add those index tuples which correspond to different derivatives
                        i=i+1
                else:
                    # if the array a is empty, then there are no derivative permutations
                    # and the index tuple can be added directly to the dictionary
                    if( p1 not in d1[numberOfterm].values() ):
                        d1[numberOfterm][i] = p1
                        i=i+1

        # Next let us create the columns of our matrix
        # To this end, create list of all possible permutations
        # but only of tuples of indices belonging to the variable (and not its coefficients)
        t_list2 = []
        nonCoefficientRange = equations[numberOfterm][1][0][1]
        for i in range(len(nonCoefficientRange)):
            t_list2.append(range(nonCoefficientRange[i][0],nonCoefficientRange[i][1],1))
        perm_list2 = list(itertools.product(*t_list2))
        # shrink list to permutations that are symmetric in the last n-1 indices
        # and number those in a dictionary
        # those numbers will number the coulumns of our matrix
        i = 0
        for p1 in perm_list2:
            a = []
            for j in range(1,len(p1)):
                a.append(p1[j])
            if a != []:
                if all( tuple([p1[0]]+p) not in d2[tensorName].values() for \
                        p in multiset_permutations(a)):
                    d2[tensorName][i] = p1
                    # add only those entries which correspond to different derivatives
                    i=i+1
            else:
                d2[tensorName][i] = p1
                # add only those entries which correspond to different derivatives
                i=i+1

    # find amount of terms that are in one (tensorial) equation
    # put them in a dictionary
    dterms = defaultdict(dict)
    firstEntries = [item[0] for item in equations]
    differentEntries = set(firstEntries)
    n1 = 0
    for i in differentEntries:
        n2 = 0
        for j in range(len(equations)):
            if(equations[j][0] ==  i):
                dterms[n1][n2] = equations[j]
                n2 = n2 + 1
        n1 = n1 + 1

    # create matrix with as many rows as equations and as many columns as different variables
    d1_length = 0

    # if different terms in same equation have different number of free indices,
    # their position in the matrix must be oriented according to the term which has the
    # highest number of free indices.
    # this requires the free indices of this term to include the permutations of the other terms
    # generalizations to terms which can not be ordered in this manner can be implemented in the future
    termOfEqWithMostFreeIndices = defaultdict(dict)
    numberOfEq = 0
    numberOfterms = 0
    for termkey1 in dterms.keys():
        l = 0
        for termkey2 in dterms[termkey1].keys():
            term = dterms[termkey1][termkey2]
            eqNumber = term[0] # eqNumber delivers the same result for all terms of one equation
            ll = len(d1[numberOfterms])
            l = max(l,ll)
            if(l==ll):
                termOfEqWithMostFreeIndices[eqNumber] = d1[numberOfterms]
            numberOfterms = numberOfterms + 1
        d1_length = d1_length + l

    d2_length = 0
    for key in d2.keys():
        d2_length = d2_length + len(d2[key])
    M = zeros(d1_length,d2_length)

    # Having all dictionaries at hand, we can iterate through them to fill our matrix
    permutationRowIndex = 0
    totalRowIndex = 0
    termIndex = 0
    for termkey1 in dterms.keys(): # for each different equation
        for termkey2 in dterms[termkey1].keys(): # for each term of one equation
            term = dterms[termkey1][termkey2]
            # retrieve data of term
            eqNumber = term[0] # eqNumber delivers the same result for all terms of one equation
            tensorName = term[1][0][0]
            nonCoefficientRangeLength = len(term[1][0][1])
            tensorRange = []
            coefficients = []
            for i in range(len(term[1])):
                if(i>0):
                    coefficients.append(term[1][i][0])
                for j in range(len(term[1][i][1])):
                    tensorRange.append(term[1][i][1][j])
            contractions = term[2]
            freeIndices = term[3]
            derivatives = term[4]
            # add one row for each permutation over the free indeces
            for freeIndexPermutation in range(len(d1[termIndex])):
                # recall that in d1 are stored all permutations of free indices for each term
                # each free index permutation gives rise to one additional row
                # the row position depends on the term which has the most free indices
                for theTuple in termOfEqWithMostFreeIndices[eqNumber].values():
                    if(theTuple == d1[termIndex][freeIndexPermutation]):
                        permutationRowIndex = \
                                list(termOfEqWithMostFreeIndices[eqNumber].values()).index(theTuple)
                # now add to a list the tuples of numbers that
                # correspond to the freeIndex permutation and the contractions
                rowEntries = [] # this is the list of those tuples
                firstEntriesOfContractions = [item[0] for item in contractions]
                if firstEntriesOfContractions != []: # if there are contractions
                    secondEntriesOfContractions = [item[1] for item in contractions]
                    t_list = [] # create all permutations of contractions
                    for i, trange in enumerate(tensorRange):
                        if( i in firstEntriesOfContractions or i in secondEntriesOfContractions ):
                            t_list.append(range(trange[0],trange[1],1))
                        else:
                            t_list.append(range(0,1,1))
                    t_list = list(itertools.product(*t_list))
                    # but filter out those which are not respecting the contraction rules
                    # (this might be implemented more efficiently in the future)
                    t_list_oldLength = len(t_list)+1
                    t_list_newLength = len(t_list)
                    while(t_list_newLength < t_list_oldLength):
                        t_list_oldLength = len(t_list)
                        for tt in t_list:
                            for firstIndex in firstEntriesOfContractions:
                                intervallIndex = firstEntriesOfContractions.index(firstIndex)
                                secondIndex = contractions[intervallIndex][1]
                                if( tt[firstIndex] != tt[secondIndex] ):
                                    t_list.remove(tt)
                                    break
                        t_list_newLength = len(t_list)
                    # now add the free indices to those tuples
                    for row in t_list:
                        row = Matrix(row).transpose()
                        # create a matrix to facilitate element assignment
                        for free_index in range(len(freeIndices)):
                            try:
                                row[freeIndices[free_index]] = \
                                        d1[termIndex][freeIndexPermutation][free_index]
                                        # fill them first with the free indices
                            except IndexError as err:
                                print(err.args)
                                print("Some tensors of one equation do not have \
                                        the same amount of Indices.")
                                sys.exit()
                        rowEntries.append(row) # and add them to list of tuples
                elif(len(tensorRange)==len(freeIndices)): # if there are no contractions
                    row = zeros(1,len(tensorRange)) # create a tuple which has only free indices
                    for k in range(len(freeIndices)):
                        row[freeIndices[k]]=d1[termIndex][freeIndexPermutation][k]
                    rowEntries.append(row) # and add it to list (which in this case has only one entry)
                columnIndex = 0 # set column index to zero
                for key2 in d2.keys(): # and then loop over all possible variable names
                    for j in range(len(d2[key2])): # and then over each of their index tuples
                        if(tensorName == key2): # if the variable name agrees with our term name
                            for s in range(len(rowEntries)):
                                # then loop over contraction tuples in our list
                                termTuple = tuple(rowEntries[s]) # this is one tuple of that list
                                syms = [] # create list of symbols of coefficients
                                coefficientRangeStart = 0
                                for coNumber in range(len(coefficients)):
                                    # create a sympy symbol for each coefficient of term
                                    # to this end, we must find out which indices
                                    # of the termTuple belong to which symbol
                                    # this can be done by examining the number
                                    # of the indices of the coefficients:
                                    CoefficientIndexTupleLength = len(term[1][coNumber+1][1])
                                    # now we can create a tuple that corresponds
                                    # to the part of the termTuple that belongs to the coefficient:
                                    coefficientTuple = \
                                            termTuple[nonCoefficientRangeLength+coefficientRangeStart:\
                                            nonCoefficientRangeLength+coefficientRangeStart+\
                                            CoefficientIndexTupleLength]
                                    sym = Symbol(coefficients[coNumber]+"_"+\
                                            str(coefficientTuple), positive = True, real=True)
                                    # set the symbols positive and real to
                                    # facilitate efficient computation.
                                    # This can be changed later if desired
                                    sign = str(coefficients[coNumber])[0]
                                    # check for the sign of the coefficient
                                    if(sign=='-'):
                                        sym = -Symbol(str(sym)[1:], \
                                                positive = True, real=True)
                                        # convert minus in string in algebraic minus
                                    syms.append(sym) # add symbols of coefficients to list
                                    # we iterate over all coefficients,
                                    # so we have to keep track of the start of their range
                                    coefficientRangeStart = CoefficientIndexTupleLength
                                if(syms != []): # if there are coefficients that are not 1
                                    # then create a totalSymbol that is
                                    # the multiplication of all coefficients of a term
                                    start = True
                                    for sym in syms:
                                        if(start): # check if there is already a totalSymbol
                                            totalSymbol = sym
                                            start = False
                                        else:
                                            totalSymbol = totalSymbol*sym # if so, multiply
                                    if(subZero):
                                        totalSymbol = 0
                                        # to check what happens when coefficients are set to zero.
                                        # this could still be finetuned for different
                                        # components of coefficients if desired in the future
                                else: # if there is no coefficient (different to 1)
                                    totalSymbol = 1
                                # finally check if the part of the tuple that
                                # corresponds to the tuple of the variable (and not the coefficient)
                                # or any permutation thereof is equal to any column name
                                a = []
                                for z in range(1,nonCoefficientRangeLength):
                                    a.append(termTuple[z])
                                if(a != []):
                                    if any( tuple([termTuple[0]]+p) == \
                                            tuple(d2[key2][j]) for p in multiset_permutations(a)):
                                        M[totalRowIndex+permutationRowIndex,columnIndex]=\
                                                simplify(M[totalRowIndex+permutationRowIndex,\
                                                columnIndex]+totalSymbol)
                                else: # if there are no permutations
                                    if(tuple([termTuple[0]]) == tuple(d2[key2][j]) ):
                                        M[totalRowIndex+permutationRowIndex,columnIndex]=\
                                                simplify(M[totalRowIndex+permutationRowIndex,\
                                                columnIndex]+totalSymbol)
                        columnIndex = columnIndex + 1 # increase column for each tuple iteration
            termIndex = termIndex + 1 # needed for d1 which has one entry for each term
        totalRowIndex = totalRowIndex + len(termOfEqWithMostFreeIndices[eqNumber])
        # when going to the next (tensorial) equation, the total row index must increase
        # as much as there are free permutations in term of eq with most free indices

    mr = M.rank(simplify=True)
    #numberOfEntriesOfMatrix = d1_length*d2_length

    if(printColumns):
        columnNameMatrix = zeros(1,d2_length)
        w = 0
        for key in d2.keys():
            for tuples in d2[key].values():
                columnNameMatrix[w] = key+"_"+str(tuples)
                w = w + 1
        M = M.row_insert(0, columnNameMatrix)
    if(printMatrix):
        pprint(M)
    return str(d1_length)+' x '+str(d2_length)+' Matrix.', 'Rank: '+str(mr)


==> formalIntegrabilityPythonCode/formalIntegrabilitySolverExecutionHydrog3.py <==
r1 = 0
r2 = 3
equations = [
                [1, # number of equation
                    [
                        [ "at3", [[r1,r2],[r1,r2],[r1,r2]] ] # variable and range of indices
                    ] ,
                    [[0,1]], [2], [[1,2]] #contractions, freeIndices, derivatives
                ],
                [2, # number of equation
                    [
                        [ "att2", [[r1,r2],[r1,r2]] ] # variable and range of indices
                    ] ,
                    [[0,1]], [], [[1]] # contractions, freeIndices, derivatives
                ],
                [3, # number of equation
                    [
                        [ "a4", [[r1,r2],[r1,r2],[r1,r2],[r1,r2]] ] # variable and range of indices
                    ] ,
                    [[0,1]], [2,3], [[1,2,3]] # contractions, freeIndices, derivatives
                ],
                [4, # number of equation
                    [
                        [ "at3", [[r1,r2],[r1,r2],[r1,r2]] ] # variable and range of indices
                    ] ,
                    [], [0,1,2], [[1,2]] # contractions, freeIndices, derivatives
                ],
                [4, # number of equation (same as above because same eq. but different term)
                    [
                        [ "a4", [[r1,r2],[r1,r2],[r1,r2],[r1,r2]] ], # variable and range of indices
                        [  "u", [[r1,r2]] ] # coefficient and range of its indices
                    ] ,
                    [[1,4]], [0,2,3], [[1,2,3],[]] # contractions, freeIndices, derivatives
                ],
                [5, # number of equation
                    [
                        [ "att2", [[r1,r2],[r1,r2]] ] # variable and range of indices
                    ] ,
                    [], [0,1], [[1]] # contractions, freeIndices, derivatives
                ],
                [5, # number of equation (same as above because same eq. but different term)
                    [
                        [ "at3", [[r1,r2],[r1,r2],[r1,r2]] ], # variable and range of indices
                        [  "u", [[r1,r2]] ] # coefficient and range of its indices
                    ] ,
                    [[1,3]], [0,2], [[1,2],[]] # contractions, freeIndices, derivatives
                ],
                [6, # number of equation
                    [
                        [ "attt1", [[r1,r2]] ] # variable and range of indices
                    ] ,
                    [], [0], [[]] # contractions, freeIndices, derivatives
                ],
                [6, # number of equation (same as above because same eq. but different term)
                    [
                        [ "att2", [[r1,r2],[r1,r2]] ], # variable and range of indices
                        [  "u", [[r1,r2]] ] # coefficient and range of its indices
                    ] ,
                    [[1,2]], [0], [[1],[]] # contractions, freeIndices, derivatives
                ],
                [7, # number of equation
                    [
                        [ "a4", [[r1,r2],[r1,r2],[r1,r2],[r1,r2]] ] # variable and range of indices
                    ] ,
                    [[1,2]], [0,3], [[1,2,3]] # contractions, freeIndices, derivatives
                ],
                [8, # number of equation
                    [
                        [ "at3", [[r1,r2],[r1,r2],[r1,r2]] ] # variable and range of indices
                    ] ,
                    [[1,2]], [0], [[1,2]] # contractions, freeIndices, derivatives
                ]
            ]

mymultirank( equations, False, False )


==> formalIntegrabilityPythonCode/formalIntegrabilitySolverExecutionMWg23.py <==
# Maxwell system
r1 = 0
r2 = 4
rj = 3

equations = [
                [1, # number of equation
                    [
                        [ "a3", [[r1,r2],[rj,r2],[rj,r2]] ], # variable and range of indices
                        [  "g", [[rj,r2],[rj,r2]] ] # coefficient and range of its indices
                    ] ,
                    [[1,3],[2,4]], [0], [[1,2],[]] # contractions, freeIndices, derivatives
                ],
                [1, # number of equation
                    [
                        [ "a3", [[r1,r2],[rj,r2],[rj,r2]] ], # variable and range of indices
                        [  "-g", [[r1,r2],[rj,r2]] ] # coefficient and range of its indices
                    ] ,
                    [[0,3],[2,4]], [1], [[1,2],[]] # contractions, freeIndices, derivatives
                ]
            ]
mymultirank( equations, True, True, False )

